A Theory of Heap for Constrained Horn Clauses (Extended Technical Report)

Constrained Horn Clauses (CHCs) are an intermediate program representation that can be generated by several verification tools, and that can be processed and solved by a number of Horn solvers. One of the main challenges when using CHCs in verification is the encoding of heap-allocated data-structures: such data-structures are today either represented explicitly using the theory of arrays, or transformed away with the help of invariants or refinement types, defeating the purpose of CHCs as a representation that is language-independent as well as agnostic of the algorithm implemented by the Horn solver. This paper presents an SMT-LIB theory of heap tailored to CHCs, with the goal of enabling a standard interchange format for programs with heap data-structures. We introduce the syntax of the theory of heap, define its semantics in terms of axioms and using a reduction to SMT-LIB arrays and data-types, and discuss its properties and outline possible extensions and future work.

==> Motivation.java <==
abstract class IntList {
  protected int _sz;
  abstract int hd();
  abstract void setHd(int hd);
  abstract IntList tl();
  int sz() {return _sz;} }

class Nil extends IntList {
  Nil() {_sz = 0;}
  int hd () {err();}
  void setHd (int hd) {err();}
  IntList tl () {err();} }

class Cons extends IntList {
  int _hd;
  IntList _tl;
  int hd() {return _hd;}
  void setHd (int hd) {_hd=hd;}
  IntList tl() { return _tl; }
  Cons(int hd, IntList tl) {
    _hd = hd;
    _tl = tl;
    _sz = 1 + tl.sz(); } }
class Motivation {
  void main() {
    IntList l = new Cons(42,
                  new Nil());
    l.setHd(l.hd()+1);
    assert(l.hd() == 43);
  }
}


==> java-ex.java <==
class List {
  class Node {
    int data; Node next;
    Node (int d, Node n) {
      data = d;
      next = n;
    }
  }
  class NodeEx extends Node {
    int moreData;
    NodeEx (int d1, int d2, Node n) {
      super(d1,n);
      moreData = d2;
    }
  }

  Node head;
  void insert (int d)          { head = new Node(d,head); }
  void insert (int d1, int d2) { head = new NodeEx(d1, d2, head); }
}
...
List l = new List();

int k = nondetInt(); //value of k is determined at runtime
for(int i = 0; i < k; ++i)
  l.insert(i,i+1);

//iterate over the list and check the values
List.Node cur = l.head;
for(int i = 0; i < k; ++i) {
  assert(cur.data == k-1-i);
  if(cur instanceof NodeEx)
    assert(((List.NodeEx)cur).moreData == k-i);
  cur = cur.next;
 }


==> motivation.c <==
struct Node { int data; struct Node* next; };

struct Node* constructNode (int data, struct Node* next) {
  struct Node* newNode = malloc(sizeof(struct Node));
  newNode->data = data;
  newNode->next = next;
  return newNode;
}

void selectionSort(struct Node* head) {
  struct Node *i, *j, *jMin;
  for (i = head; i->next != NULL; i = i->next) {
    jMin = i;
    for (j = i->next; j != NULL; j = j->next)
      if (j->data < jMin->data)
        jMin = j;
    if (jMin != i) {
      int tmp = i->data;
      i->data = jMin->data;
      jMin->data = tmp;
    }
  }
}

/* creates a linked list with n nodes, with nondeterministic but sorted data */
struct Node* constructSortedList(int n) {
  struct Node *list = NULL;

  /* insert n nodes to the head of the list, with nondeterministic int values */
  for (int i = 0; i < n; ++i)
    list = constructNode(nondetInt(), list);

  /* sort the list in-place using selection sort */
  selectionSort(list);

  /* iterate over the list and check that the nodes are indeed sorted */
  struct Node *t = list;
  while (t->next) {
    assert(t->data <= t->next->data);
    t = t->next;
  }
  return list;
}

